Reacting on human stubbornness in human-machine trajectory planning

In this paper, a method for a cooperative trajectory planning between a human and an automation is extended by a behavioral model of the human. This model can characterize the stubbornness of the human, which measures how strong the human adheres to his preferred trajectory. Accordingly, a static model is introduced indicating a link between the force in haptically coupled human-robot interactions and humans's stubbornness. The introduced stubbornness parameter enables an application-independent reaction of the automation for the cooperative trajectory planning. Simulation results in the context of human-machine cooperation in a care application show that the proposed behavioral model can quantitatively estimate the stubbornness of the interacting human, enabling a more targeted adaptation of the automation to the human behavior.

==> diag/Bearbeitungsdateien/U_Loss_Diagramm.m <==
% U_Loss-Diagramm

i = linspace(-2,2,100);

i_max_1 = 2;
i_min_1 = -2;
U_L_1 = (i-i_min_1)/(i_max_1-i_min_1);

i_max_2 = 1.5;
i_min_2 = -1.5;
U_L_2 = (i-i_min_2)/(i_max_2-i_min_2);
U_L_2(U_L_2 > 1) = 1;
U_L_2(U_L_2 < 0) = 0;

i_max_3 = 1.0;
i_min_3 = -1.0;
U_L_3 = (i-i_min_3)/(i_max_3-i_min_3);
U_L_3(U_L_3 > 1) = 1;
U_L_3(U_L_3 < 0) = 0;

plot(i,U_L_1, i,U_L_2, i,U_L_3);
